A Parallelized Vlasov-Fokker-Planck-Solver for Desktop PCs

The numerical solution of the Vlasov-Fokker-Planck equation is a well established method to simulate the dynamics, including the self-interaction with its own wake field, of an electron bunch in a storage ring. In this paper we present Inovesa, a modularly extensible program that uses OpenCL to massively parallelize the computation. It allows a standard desktop PC to work with appropriate accuracy and yield reliable results within minutes. We provide numerical stability-studies over a wide parameter range and compare our numerical findings to known results. Simulation results for the case of coherent synchrotron radiation will be compared to measurements that probe the effects of the micro-bunching instability occurring in the short bunch operation at ANKA. It will be shown that the impedance model based on the shielding effect of two parallel plates can not only describe the instability threshold, but also the presence of multiple regimes that show differences in the emission of coherent synchrotron radiation.

==> inovesa-decay.sh <==
config="inovesa-run123.cfg"
lasti="500"
./inovesa -I ${last}e-6 --config $config -T 1500 -o $lasti.h5
for curri in {500..100..5}
do
  ./inovesa -I ${curri}e-6 -i $lasti.h5 -c $config -T 500 -o $curri.h5
  lasti=$curri
done 

